Architectural mechanisms of a universal fault-tolerant quantum computer

Quantum error correction (QEC) is believed to be essential for the realization of large-scale quantum computers. However, due to the complexity of operating on the encoded `logical' qubits, understanding the physical principles for building fault-tolerant quantum devices and combining them into efficient architectures is an outstanding scientific challenge. Here we utilize reconfigurable arrays of up to 448 neutral atoms to implement all key elements of a universal, fault-tolerant quantum processing architecture and experimentally explore their underlying working mechanisms. We first employ surface codes to study how repeated QEC suppresses errors, demonstrating 2.14(13)x below-threshold performance in a four-round characterization circuit by leveraging atom loss detection and machine learning decoding. We then investigate logical entanglement using transversal gates and lattice surgery, and extend it to universal logic through transversal teleportation with 3D [[15,1,3]] codes, enabling arbitrary-angle synthesis with logarithmic overhead. Finally, we develop mid-circuit qubit re-use, increasing experimental cycle rates by two orders of magnitude and enabling deep-circuit protocols with dozens of logical qubits and hundreds of logical teleportations with [[7,1,3]] and high-rate [[16,6,4]] codes while maintaining constant internal entropy. Our experiments reveal key principles for efficient architecture design, involving the interplay between quantum logic and entropy removal, judiciously using physical entanglement in logic gates and magic state generation, and leveraging teleportations for universality and physical qubit reset. These results establish foundations for scalable, universal error-corrected processing and its practical implementation with neutral atom systems.

==> anc/Stim_circuit_repeated_QEC_Xbasis.txt <==
R 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46
X_ERROR(0.003) 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46
I 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46
SQRT_Y_DAG 2 4 6 13 15 22 24 26 33 35 42 44 46
PAULI_CHANNEL_1(0.0002, 0.0006, 0.0002) 2 4 6 13 15 22 24 26 33 35 42 44 46
TICK
PAULI_CHANNEL_1(0.000128492, 0.000128492, 0.000642294) 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46
PAULI_CHANNEL_1(0.000642294, 0.000642294, 0.00128418) 0 1 7 8 9 10 11 17 18 19 20 21 27 28 29 30 31 37 38 39 40 41 47 48
I 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46 0 1 7 8 9 10 11 17 18 19 20 21 27 28 29 30 31 37 38 39 40 41 47 48
R 7 9 11 17 19 21 27 29 31 37 39 41 0 1 8 10 18 20 28 30 38 40 47 48
X_ERROR(0.003) 0 1 7 8 9 10 11 17 18 19 20 21 27 28 29 30 31 37 38 39 40 41 47 48
I 0 1 7 8 9 10 11 17 18 19 20 21 27 28 29 30 31 37 38 39 40 41 47 48
SQRT_Y 7 9 11 19 21 27 29 31 39 41 0 1 8 10 18 20 28 30 38 40 47 48
PAULI_CHANNEL_1(0.0002, 0.0006, 0.0002) 7 9 11 19 21 27 29 31 39 41 0 1 8 10 18 20 28 30 38 40 47 48
PAULI_CHANNEL_1(2.34997e-05, 2.34997e-05, 0.000117493) 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46
PAULI_CHANNEL_1(0.000117493, 0.000117493, 0.000234973) 0 1 7 8 9 10 11 17 18 19 20 21 27 28 29 30 31 37 38 39 40 41 47 48
I 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46 0 1 7 8 9 10 11 17 18 19 20 21 27 28 29 30 31 37 38 39 40 41 47 48
CZ 2 0 4 1 13 8 15 10 22 18 24 20 33 28 35 30 42 38 44 40 7 12 9 14 11 16 19 23 21 25 27 32 29 34 31 36 39 43 41 45
PAULI_CHANNEL_2(5e-05, 5e-05, 0.0005, 5e-05, 0, 0, 0, 5e-05, 0, 0, 0, 0.0005, 0, 0, 0.001) 2 0 4 1 13 8 15 10 22 18 24 20 33 28 35 30 42 38 44 40 7 12 9 14 11 16 19 23 21 25 27 32 29 34 31 36 39 43 41 45
PAULI_CHANNEL_1(5e-05, 5e-05, 0.001) 3 5 6 37 46 47 48 17 26
I 0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35 36 37 38 39 40 41 42 43 44 45 46 47 48
PAULI_CHANNEL_1(2.34997e-05, 2.34997e-05, 0.000117493) 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46
PAULI_CHANNEL_1(0.000117493, 0.000117493, 0.000234973) 0 1 7 8 9 10 11 17 18 19 20 21 27 28 29 30 31 37 38 39 40 41 47 48
I 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46 0 1 7 8 9 10 11 17 18 19 20 21 27 28 29 30 31 37 38 39 40 41 47 48
SQRT_Y 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46
PAULI_CHANNEL_1(0.0002, 0.0006, 0.0002) 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46
Y 11 31
PAULI_CHANNEL_1(0.0002, 0.0006, 0.0002) 11 31
PAULI_CHANNEL_1(2.34997e-05, 2.34997e-05, 0.000117493) 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46
PAULI_CHANNEL_1(0.000117493, 0.000117493, 0.000234973) 0 1 7 8 9 10 11 17 18 19 20 21 27 28 29 30 31 37 38 39 40 41 47 48
I 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46 0 1 7 8 9 10 11 17 18 19 20 21 27 28 29 30 31 37 38 39 40 41 47 48
CZ 3 8 5 10 12 18 14 20 23 28 25 30 32 38 34 40 43 47 45 48 7 2 9 4 11 6 19 13 21 15 27 22 29 24 31 26 39 33 41 35
PAULI_CHANNEL_2(5e-05, 5e-05, 0.0005, 5e-05, 0, 0, 0, 5e-05, 0, 0, 0, 0.0005, 0, 0, 0.001) 3 8 5 10 12 18 14 20 23 28 25 30 32 38 34 40 43 47 45 48 7 2 9 4 11 6 19 13 21 15 27 22 29 24 31 26 39 33 41 35
PAULI_CHANNEL_1(5e-05, 5e-05, 0.001) 0 1 36 37 42 44 46 16 17
I 0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35 36 37 38 39 40 41 42 43 44 45 46 47 48
PAULI_CHANNEL_1(2.34997e-05, 2.34997e-05, 0.000117493) 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46
PAULI_CHANNEL_1(0.000117493, 0.000117493, 0.000234973) 0 1 7 8 9 10 11 17 18 19 20 21 27 28 29 30 31 37 38 39 40 41 47 48
I 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46 0 1 7 8 9 10 11 17 18 19 20 21 27 28 29 30 31 37 38 39 40 41 47 48
SQRT_Y 11 31
PAULI_CHANNEL_1(0.0002, 0.0006, 0.0002) 11 31
Y 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46 7 9 11 17 19 21 27 29 31 37 39 41 0 1 8 10 18 20 28 30 38 40 47 48
PAULI_CHANNEL_1(0.0002, 0.0006, 0.0002) 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46 7 9 11 17 19 21 27 29 31 37 39 41 0 1 8 10 18 20 28 30 38 40 47 48
SQRT_Y 17 37
PAULI_CHANNEL_1(0.0002, 0.0006, 0.0002) 17 37
PAULI_CHANNEL_1(2.34997e-05, 2.34997e-05, 0.000117493) 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46
PAULI_CHANNEL_1(0.000117493, 0.000117493, 0.000234973) 0 1 7 8 9 10 11 17 18 19 20 21 27 28 29 30 31 37 38 39 40 41 47 48
I 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46 0 1 7 8 9 10 11 17 18 19 20 21 27 28 29 30 31 37 38 39 40 41 47 48
CZ 3 0 5 1 14 8 16 10 23 18 25 20 34 28 36 30 43 38 45 40 7 13 9 15 17 22 19 24 21 26 27 33 29 35 37 42 39 44 41 46
PAULI_CHANNEL_2(5e-05, 5e-05, 0.0005, 5e-05, 0, 0, 0, 5e-05, 0, 0, 0, 0.0005, 0, 0, 0.001) 3 0 5 1 14 8 16 10 23 18 25 20 34 28 36 30 43 38 45 40 7 13 9 15 17 22 19 24 21 26 27 33 29 35 37 42 39 44 41 46
PAULI_CHANNEL_1(5e-05, 5e-05, 0.001) 32 2 4 6 11 12 47 48 31
I 0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35 36 37 38 39 40 41 42 43 44 45 46 47 48
PAULI_CHANNEL_1(2.34997e-05, 2.34997e-05, 0.000117493) 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46
PAULI_CHANNEL_1(0.000117493, 0.000117493, 0.000234973) 0 1 7 8 9 10 11 17 18 19 20 21 27 28 29 30 31 37 38 39 40 41 47 48
I 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46 0 1 7 8 9 10 11 17 18 19 20 21 27 28 29 30 31 37 38 39 40 41 47 48
SQRT_Y 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46
PAULI_CHANNEL_1(0.0002, 0.0006, 0.0002) 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46
Y 17 37
PAULI_CHANNEL_1(0.0002, 0.0006, 0.0002) 17 37
PAULI_CHANNEL_1(2.34997e-05, 2.34997e-05, 0.000117493) 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46
PAULI_CHANNEL_1(0.000117493, 0.000117493, 0.000234973) 0 1 7 8 9 10 11 17 18 19 20 21 27 28 29 30 31 37 38 39 40 41 47 48
I 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46 0 1 7 8 9 10 11 17 18 19 20 21 27 28 29 30 31 37 38 39 40 41 47 48
CZ 4 8 6 10 13 18 15 20 24 28 26 30 33 38 35 40 44 47 46 48 7 3 9 5 17 12 19 14 21 16 27 23 29 25 37 32 39 34 41 36
PAULI_CHANNEL_2(5e-05, 5e-05, 0.0005, 5e-05, 0, 0, 0, 5e-05, 0, 0, 0, 0.0005, 0, 0, 0.001) 4 8 6 10 13 18 15 20 24 28 26 30 33 38 35 40 44 47 46 48 7 3 9 5 17 12 19 14 21 16 27 23 29 25 37 32 39 34 41 36
PAULI_CHANNEL_1(5e-05, 5e-05, 0.001) 0 1 2 42 11 43 45 22 31
I 0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35 36 37 38 39 40 41 42 43 44 45 46 47 48
PAULI_CHANNEL_1(2.34997e-05, 2.34997e-05, 0.000117493) 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46
PAULI_CHANNEL_1(0.000117493, 0.000117493, 0.000234973) 0 1 7 8 9 10 11 17 18 19 20 21 27 28 29 30 31 37 38 39 40 41 47 48
I 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46 0 1 7 8 9 10 11 17 18 19 20 21 27 28 29 30 31 37 38 39 40 41 47 48
SQRT_Y 7 9 17 19 21 27 29 37 39 41 0 1 8 10 18 20 28 30 38 40 47 48
PAULI_CHANNEL_1(0.0002, 0.0006, 0.0002) 7 9 17 19 21 27 29 37 39 41 0 1 8 10 18 20 28 30 38 40 47 48
PAULI_CHANNEL_1(0.000128492, 0.000128492, 0.000642294) 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46
PAULI_CHANNEL_1(0.000642294, 0.000642294, 0.00128418) 0 1 7 8 9 10 11 17 18 19 20 21 27 28 29 30 31 37 38 39 40 41 47 48
I 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46 0 1 7 8 9 10 11 17 18 19 20 21 27 28 29 30 31 37 38 39 40 41 47 48
Y 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46 7 9 11 17 19 21 27 29 31 37 39 41 0 1 8 10 18 20 28 30 38 40 47 48
PAULI_CHANNEL_1(0.0002, 0.0006, 0.0002) 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46 7 9 11 17 19 21 27 29 31 37 39 41 0 1 8 10 18 20 28 30 38 40 47 48
X_ERROR(0.005) 0 1 7 8 9 10 11 17 18 19 20 21 27 28 29 30 31 37 38 39 40 41 47 48
I 0 1 7 8 9 10 11 17 18 19 20 21 27 28 29 30 31 37 38 39 40 41 47 48
M 0 1 7 8 9 10 11 17 18 19 20 21 27 28 29 30 31 37 38 39 40 41 47 48
DETECTOR rec[-22]
DETECTOR rec[-20]
DETECTOR rec[-18]
DETECTOR rec[-17]
DETECTOR rec[-15]
DETECTOR rec[-13]
DETECTOR rec[-12]
DETECTOR rec[-10]
DETECTOR rec[-8]
DETECTOR rec[-7]
DETECTOR rec[-5]
DETECTOR rec[-3]
TICK
TICK
PAULI_CHANNEL_1(0.000128492, 0.000128492, 0.000642294) 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46
PAULI_CHANNEL_1(0.000642294, 0.000642294, 0.00128418) 0 1 7 8 9 10 11 17 18 19 20 21 27 28 29 30 31 37 38 39 40 41 47 48
I 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46 0 1 7 8 9 10 11 17 18 19 20 21 27 28 29 30 31 37 38 39 40 41 47 48
R 7 9 11 17 19 21 27 29 31 37 39 41 0 1 8 10 18 20 28 30 38 40 47 48
X_ERROR(0.003) 0 1 7 8 9 10 11 17 18 19 20 21 27 28 29 30 31 37 38 39 40 41 47 48
I 0 1 7 8 9 10 11 17 18 19 20 21 27 28 29 30 31 37 38 39 40 41 47 48
SQRT_Y 7 9 11 17 19 21 27 29 31 37 39 41 0 1 8 10 18 20 28 30 38 40
PAULI_CHANNEL_1(0.0002, 0.0006, 0.0002) 7 9 11 17 19 21 27 29 31 37 39 41 0 1 8 10 18 20 28 30 38 40
PAULI_CHANNEL_1(2.34997e-05, 2.34997e-05, 0.000117493) 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46
PAULI_CHANNEL_1(0.000117493, 0.000117493, 0.000234973) 0 1 7 8 9 10 11 17 18 19 20 21 27 28 29 30 31 37 38 39 40 41 47 48
I 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46 0 1 7 8 9 10 11 17 18 19 20 21 27 28 29 30 31 37 38 39 40 41 47 48
CZ 2 0 4 1 13 8 15 10 22 18 24 20 33 28 35 30 42 38 44 40 7 12 9 14 11 16 19 23 21 25 27 32 29 34 31 36 39 43 41 45
PAULI_CHANNEL_2(5e-05, 5e-05, 0.0005, 5e-05, 0, 0, 0, 5e-05, 0, 0, 0, 0.0005, 0, 0, 0.001) 2 0 4 1 13 8 15 10 22 18 24 20 33 28 35 30 42 38 44 40 7 12 9 14 11 16 19 23 21 25 27 32 29 34 31 36 39 43 41 45
PAULI_CHANNEL_1(5e-05, 5e-05, 0.001) 3 5 6 37 46 47 48 17 26
I 0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35 36 37 38 39 40 41 42 43 44 45 46 47 48
PAULI_CHANNEL_1(2.34997e-05, 2.34997e-05, 0.000117493) 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46
PAULI_CHANNEL_1(0.000117493, 0.000117493, 0.000234973) 0 1 7 8 9 10 11 17 18 19 20 21 27 28 29 30 31 37 38 39 40 41 47 48
I 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46 0 1 7 8 9 10 11 17 18 19 20 21 27 28 29 30 31 37 38 39 40 41 47 48
SQRT_Y 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46
PAULI_CHANNEL_1(0.0002, 0.0006, 0.0002) 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46
Y 0 1
PAULI_CHANNEL_1(0.0002, 0.0006, 0.0002) 0 1
PAULI_CHANNEL_1(2.34997e-05, 2.34997e-05, 0.000117493) 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46
PAULI_CHANNEL_1(0.000117493, 0.000117493, 0.000234973) 0 1 7 8 9 10 11 17 18 19 20 21 27 28 29 30 31 37 38 39 40 41 47 48
I 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46 0 1 7 8 9 10 11 17 18 19 20 21 27 28 29 30 31 37 38 39 40 41 47 48
CZ 3 0 5 1 14 8 16 10 23 18 25 20 34 28 36 30 43 38 45 40 7 13 9 15 17 22 19 24 21 26 27 33 29 35 37 42 39 44 41 46
PAULI_CHANNEL_2(5e-05, 5e-05, 0.0005, 5e-05, 0, 0, 0, 5e-05, 0, 0, 0, 0.0005, 0, 0, 0.001) 3 0 5 1 14 8 16 10 23 18 25 20 34 28 36 30 43 38 45 40 7 13 9 15 17 22 19 24 21 26 27 33 29 35 37 42 39 44 41 46
PAULI_CHANNEL_1(5e-05, 5e-05, 0.001) 32 2 4 6 11 12 47 48 31
I 0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35 36 37 38 39 40 41 42 43 44 45 46 47 48
PAULI_CHANNEL_1(2.34997e-05, 2.34997e-05, 0.000117493) 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46
PAULI_CHANNEL_1(0.000117493, 0.000117493, 0.000234973) 0 1 7 8 9 10 11 17 18 19 20 21 27 28 29 30 31 37 38 39 40 41 47 48
I 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46 0 1 7 8 9 10 11 17 18 19 20 21 27 28 29 30 31 37 38 39 40 41 47 48
SQRT_Y 0 1
PAULI_CHANNEL_1(0.0002, 0.0006, 0.0002) 0 1
Y 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46 7 9 11 17 19 21 27 29 31 37 39 41 0 1 8 10 18 20 28 30 38 40 47 48
PAULI_CHANNEL_1(0.0002, 0.0006, 0.0002) 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46 7 9 11 17 19 21 27 29 31 37 39 41 0 1 8 10 18 20 28 30 38 40 47 48
SQRT_Y 47 48
PAULI_CHANNEL_1(0.0002, 0.0006, 0.0002) 47 48
PAULI_CHANNEL_1(2.34997e-05, 2.34997e-05, 0.000117493) 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46
PAULI_CHANNEL_1(0.000117493, 0.000117493, 0.000234973) 0 1 7 8 9 10 11 17 18 19 20 21 27 28 29 30 31 37 38 39 40 41 47 48
I 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46 0 1 7 8 9 10 11 17 18 19 20 21 27 28 29 30 31 37 38 39 40 41 47 48
CZ 3 8 5 10 12 18 14 20 23 28 25 30 32 38 34 40 43 47 45 48 7 2 9 4 11 6 19 13 21 15 27 22 29 24 31 26 39 33 41 35
PAULI_CHANNEL_2(5e-05, 5e-05, 0.0005, 5e-05, 0, 0, 0, 5e-05, 0, 0, 0, 0.0005, 0, 0, 0.001) 3 8 5 10 12 18 14 20 23 28 25 30 32 38 34 40 43 47 45 48 7 2 9 4 11 6 19 13 21 15 27 22 29 24 31 26 39 33 41 35
PAULI_CHANNEL_1(5e-05, 5e-05, 0.001) 0 1 36 37 42 44 46 16 17
I 0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35 36 37 38 39 40 41 42 43 44 45 46 47 48
PAULI_CHANNEL_1(2.34997e-05, 2.34997e-05, 0.000117493) 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46
PAULI_CHANNEL_1(0.000117493, 0.000117493, 0.000234973) 0 1 7 8 9 10 11 17 18 19 20 21 27 28 29 30 31 37 38 39 40 41 47 48
I 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46 0 1 7 8 9 10 11 17 18 19 20 21 27 28 29 30 31 37 38 39 40 41 47 48
SQRT_Y 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46
PAULI_CHANNEL_1(0.0002, 0.0006, 0.0002) 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46
Y 47 48
PAULI_CHANNEL_1(0.0002, 0.0006, 0.0002) 47 48
PAULI_CHANNEL_1(2.34997e-05, 2.34997e-05, 0.000117493) 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46
PAULI_CHANNEL_1(0.000117493, 0.000117493, 0.000234973) 0 1 7 8 9 10 11 17 18 19 20 21 27 28 29 30 31 37 38 39 40 41 47 48
I 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46 0 1 7 8 9 10 11 17 18 19 20 21 27 28 29 30 31 37 38 39 40 41 47 48
CZ 4 8 6 10 13 18 15 20 24 28 26 30 33 38 35 40 44 47 46 48 7 3 9 5 17 12 19 14 21 16 27 23 29 25 37 32 39 34 41 36
PAULI_CHANNEL_2(5e-05, 5e-05, 0.0005, 5e-05, 0, 0, 0, 5e-05, 0, 0, 0, 0.0005, 0, 0, 0.001) 4 8 6 10 13 18 15 20 24 28 26 30 33 38 35 40 44 47 46 48 7 3 9 5 17 12 19 14 21 16 27 23 29 25 37 32 39 34 41 36
PAULI_CHANNEL_1(5e-05, 5e-05, 0.001) 0 1 2 42 11 43 45 22 31
I 0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35 36 37 38 39 40 41 42 43 44 45 46 47 48
PAULI_CHANNEL_1(2.34997e-05, 2.34997e-05, 0.000117493) 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46
PAULI_CHANNEL_1(0.000117493, 0.000117493, 0.000234973) 0 1 7 8 9 10 11 17 18 19 20 21 27 28 29 30 31 37 38 39 40 41 47 48
I 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46 0 1 7 8 9 10 11 17 18 19 20 21 27 28 29 30 31 37 38 39 40 41 47 48
SQRT_Y 7 9 11 17 19 21 27 29 31 37 39 41 8 10 18 20 28 30 38 40 47 48
PAULI_CHANNEL_1(0.0002, 0.0006, 0.0002) 7 9 11 17 19 21 27 29 31 37 39 41 8 10 18 20 28 30 38 40 47 48
PAULI_CHANNEL_1(0.000128492, 0.000128492, 0.000642294) 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46
PAULI_CHANNEL_1(0.000642294, 0.000642294, 0.00128418) 0 1 7 8 9 10 11 17 18 19 20 21 27 28 29 30 31 37 38 39 40 41 47 48
I 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46 0 1 7 8 9 10 11 17 18 19 20 21 27 28 29 30 31 37 38 39 40 41 47 48
Y 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46 7 9 11 17 19 21 27 29 31 37 39 41 0 1 8 10 18 20 28 30 38 40 47 48
PAULI_CHANNEL_1(0.0002, 0.0006, 0.0002) 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46 7 9 11 17 19 21 27 29 31 37 39 41 0 1 8 10 18 20 28 30 38 40 47 48
X_ERROR(0.005) 0 1 7 8 9 10 11 17 18 19 20 21 27 28 29 30 31 37 38 39 40 41 47 48
I 0 1 7 8 9 10 11 17 18 19 20 21 27 28 29 30 31 37 38 39 40 41 47 48
M 0 1 7 8 9 10 11 17 18 19 20 21 27 28 29 30 31 37 38 39 40 41 47 48
DETECTOR rec[-24] rec[-48]
DETECTOR rec[-23] rec[-47]
DETECTOR rec[-22] rec[-46]
DETECTOR rec[-21] rec[-45]
DETECTOR rec[-20] rec[-44]
DETECTOR rec[-19] rec[-43]
DETECTOR rec[-18] rec[-42]
DETECTOR rec[-17] rec[-41]
DETECTOR rec[-16] rec[-40]
DETECTOR rec[-15] rec[-39]
DETECTOR rec[-14] rec[-38]
DETECTOR rec[-13] rec[-37]
DETECTOR rec[-12] rec[-36]
DETECTOR rec[-11] rec[-35]
DETECTOR rec[-10] rec[-34]
DETECTOR rec[-9] rec[-33]
DETECTOR rec[-8] rec[-32]
DETECTOR rec[-7] rec[-31]
DETECTOR rec[-6] rec[-30]
DETECTOR rec[-5] rec[-29]
DETECTOR rec[-4] rec[-28]
DETECTOR rec[-3] rec[-27]
DETECTOR rec[-2] rec[-26]
DETECTOR rec[-1] rec[-25]
TICK
TICK
PAULI_CHANNEL_1(0.000128492, 0.000128492, 0.000642294) 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46
PAULI_CHANNEL_1(0.000642294, 0.000642294, 0.00128418) 0 1 7 8 9 10 11 17 18 19 20 21 27 28 29 30 31 37 38 39 40 41 47 48
I 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46 0 1 7 8 9 10 11 17 18 19 20 21 27 28 29 30 31 37 38 39 40 41 47 48
R 7 9 11 17 19 21 27 29 31 37 39 41 0 1 8 10 18 20 28 30 38 40 47 48
X_ERROR(0.003) 0 1 7 8 9 10 11 17 18 19 20 21 27 28 29 30 31 37 38 39 40 41 47 48
I 0 1 7 8 9 10 11 17 18 19 20 21 27 28 29 30 31 37 38 39 40 41 47 48
SQRT_Y 7 9 11 17 19 21 27 29 31 37 39 41 8 10 18 20 28 30 38 40 47 48
PAULI_CHANNEL_1(0.0002, 0.0006, 0.0002) 7 9 11 17 19 21 27 29 31 37 39 41 8 10 18 20 28 30 38 40 47 48
PAULI_CHANNEL_1(2.34997e-05, 2.34997e-05, 0.000117493) 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46
PAULI_CHANNEL_1(0.000117493, 0.000117493, 0.000234973) 0 1 7 8 9 10 11 17 18 19 20 21 27 28 29 30 31 37 38 39 40 41 47 48
I 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46 0 1 7 8 9 10 11 17 18 19 20 21 27 28 29 30 31 37 38 39 40 41 47 48
CZ 4 8 6 10 13 18 15 20 24 28 26 30 33 38 35 40 44 47 46 48 7 3 9 5 17 12 19 14 21 16 27 23 29 25 37 32 39 34 41 36
PAULI_CHANNEL_2(5e-05, 5e-05, 0.0005, 5e-05, 0, 0, 0, 5e-05, 0, 0, 0, 0.0005, 0, 0, 0.001) 4 8 6 10 13 18 15 20 24 28 26 30 33 38 35 40 44 47 46 48 7 3 9 5 17 12 19 14 21 16 27 23 29 25 37 32 39 34 41 36
PAULI_CHANNEL_1(5e-05, 5e-05, 0.001) 0 1 2 42 11 43 45 22 31
I 0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35 36 37 38 39 40 41 42 43 44 45 46 47 48
PAULI_CHANNEL_1(2.34997e-05, 2.34997e-05, 0.000117493) 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46
PAULI_CHANNEL_1(0.000117493, 0.000117493, 0.000234973) 0 1 7 8 9 10 11 17 18 19 20 21 27 28 29 30 31 37 38 39 40 41 47 48
I 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46 0 1 7 8 9 10 11 17 18 19 20 21 27 28 29 30 31 37 38 39 40 41 47 48
SQRT_Y 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46
PAULI_CHANNEL_1(0.0002, 0.0006, 0.0002) 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46
Y 47 48
PAULI_CHANNEL_1(0.0002, 0.0006, 0.0002) 47 48
PAULI_CHANNEL_1(2.34997e-05, 2.34997e-05, 0.000117493) 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46
PAULI_CHANNEL_1(0.000117493, 0.000117493, 0.000234973) 0 1 7 8 9 10 11 17 18 19 20 21 27 28 29 30 31 37 38 39 40 41 47 48
I 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46 0 1 7 8 9 10 11 17 18 19 20 21 27 28 29 30 31 37 38 39 40 41 47 48
CZ 3 8 5 10 12 18 14 20 23 28 25 30 32 38 34 40 43 47 45 48 7 2 9 4 11 6 19 13 21 15 27 22 29 24 31 26 39 33 41 35
PAULI_CHANNEL_2(5e-05, 5e-05, 0.0005, 5e-05, 0, 0, 0, 5e-05, 0, 0, 0, 0.0005, 0, 0, 0.001) 3 8 5 10 12 18 14 20 23 28 25 30 32 38 34 40 43 47 45 48 7 2 9 4 11 6 19 13 21 15 27 22 29 24 31 26 39 33 41 35
PAULI_CHANNEL_1(5e-05, 5e-05, 0.001) 0 1 36 37 42 44 46 16 17
I 0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35 36 37 38 39 40 41 42 43 44 45 46 47 48
PAULI_CHANNEL_1(2.34997e-05, 2.34997e-05, 0.000117493) 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46
PAULI_CHANNEL_1(0.000117493, 0.000117493, 0.000234973) 0 1 7 8 9 10 11 17 18 19 20 21 27 28 29 30 31 37 38 39 40 41 47 48
I 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46 0 1 7 8 9 10 11 17 18 19 20 21 27 28 29 30 31 37 38 39 40 41 47 48
SQRT_Y 47 48
PAULI_CHANNEL_1(0.0002, 0.0006, 0.0002) 47 48
Y 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46 7 9 11 17 19 21 27 29 31 37 39 41 0 1 8 10 18 20 28 30 38 40 47 48
PAULI_CHANNEL_1(0.0002, 0.0006, 0.0002) 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46 7 9 11 17 19 21 27 29 31 37 39 41 0 1 8 10 18 20 28 30 38 40 47 48
SQRT_Y 0 1
PAULI_CHANNEL_1(0.0002, 0.0006, 0.0002) 0 1
PAULI_CHANNEL_1(2.34997e-05, 2.34997e-05, 0.000117493) 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46
PAULI_CHANNEL_1(0.000117493, 0.000117493, 0.000234973) 0 1 7 8 9 10 11 17 18 19 20 21 27 28 29 30 31 37 38 39 40 41 47 48
I 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46 0 1 7 8 9 10 11 17 18 19 20 21 27 28 29 30 31 37 38 39 40 41 47 48
CZ 3 0 5 1 14 8 16 10 23 18 25 20 34 28 36 30 43 38 45 40 7 13 9 15 17 22 19 24 21 26 27 33 29 35 37 42 39 44 41 46
PAULI_CHANNEL_2(5e-05, 5e-05, 0.0005, 5e-05, 0, 0, 0, 5e-05, 0, 0, 0, 0.0005, 0, 0, 0.001) 3 0 5 1 14 8 16 10 23 18 25 20 34 28 36 30 43 38 45 40 7 13 9 15 17 22 19 24 21 26 27 33 29 35 37 42 39 44 41 46
PAULI_CHANNEL_1(5e-05, 5e-05, 0.001) 32 2 4 6 11 12 47 48 31
I 0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35 36 37 38 39 40 41 42 43 44 45 46 47 48
PAULI_CHANNEL_1(2.34997e-05, 2.34997e-05, 0.000117493) 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46
PAULI_CHANNEL_1(0.000117493, 0.000117493, 0.000234973) 0 1 7 8 9 10 11 17 18 19 20 21 27 28 29 30 31 37 38 39 40 41 47 48
I 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46 0 1 7 8 9 10 11 17 18 19 20 21 27 28 29 30 31 37 38 39 40 41 47 48
SQRT_Y 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46
PAULI_CHANNEL_1(0.0002, 0.0006, 0.0002) 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46
Y 0 1
PAULI_CHANNEL_1(0.0002, 0.0006, 0.0002) 0 1
PAULI_CHANNEL_1(2.34997e-05, 2.34997e-05, 0.000117493) 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46
PAULI_CHANNEL_1(0.000117493, 0.000117493, 0.000234973) 0 1 7 8 9 10 11 17 18 19 20 21 27 28 29 30 31 37 38 39 40 41 47 48
I 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46 0 1 7 8 9 10 11 17 18 19 20 21 27 28 29 30 31 37 38 39 40 41 47 48
CZ 2 0 4 1 13 8 15 10 22 18 24 20 33 28 35 30 42 38 44 40 7 12 9 14 11 16 19 23 21 25 27 32 29 34 31 36 39 43 41 45
PAULI_CHANNEL_2(5e-05, 5e-05, 0.0005, 5e-05, 0, 0, 0, 5e-05, 0, 0, 0, 0.0005, 0, 0, 0.001) 2 0 4 1 13 8 15 10 22 18 24 20 33 28 35 30 42 38 44 40 7 12 9 14 11 16 19 23 21 25 27 32 29 34 31 36 39 43 41 45
PAULI_CHANNEL_1(5e-05, 5e-05, 0.001) 3 5 6 37 46 47 48 17 26
I 0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35 36 37 38 39 40 41 42 43 44 45 46 47 48
PAULI_CHANNEL_1(2.34997e-05, 2.34997e-05, 0.000117493) 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46
PAULI_CHANNEL_1(0.000117493, 0.000117493, 0.000234973) 0 1 7 8 9 10 11 17 18 19 20 21 27 28 29 30 31 37 38 39 40 41 47 48
I 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46 0 1 7 8 9 10 11 17 18 19 20 21 27 28 29 30 31 37 38 39 40 41 47 48
SQRT_Y 7 9 11 17 19 21 27 29 31 37 39 41 0 1 8 10 18 20 28 30 38 40
PAULI_CHANNEL_1(0.0002, 0.0006, 0.0002) 7 9 11 17 19 21 27 29 31 37 39 41 0 1 8 10 18 20 28 30 38 40
PAULI_CHANNEL_1(0.000128492, 0.000128492, 0.000642294) 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46
PAULI_CHANNEL_1(0.000642294, 0.000642294, 0.00128418) 0 1 7 8 9 10 11 17 18 19 20 21 27 28 29 30 31 37 38 39 40 41 47 48
I 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46 0 1 7 8 9 10 11 17 18 19 20 21 27 28 29 30 31 37 38 39 40 41 47 48
Y 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46 7 9 11 17 19 21 27 29 31 37 39 41 0 1 8 10 18 20 28 30 38 40 47 48
PAULI_CHANNEL_1(0.0002, 0.0006, 0.0002) 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46 7 9 11 17 19 21 27 29 31 37 39 41 0 1 8 10 18 20 28 30 38 40 47 48
X_ERROR(0.005) 0 1 7 8 9 10 11 17 18 19 20 21 27 28 29 30 31 37 38 39 40 41 47 48
I 0 1 7 8 9 10 11 17 18 19 20 21 27 28 29 30 31 37 38 39 40 41 47 48
M 0 1 7 8 9 10 11 17 18 19 20 21 27 28 29 30 31 37 38 39 40 41 47 48
DETECTOR rec[-24] rec[-48]
DETECTOR rec[-23] rec[-47]
DETECTOR rec[-22] rec[-46]
DETECTOR rec[-21] rec[-45]
DETECTOR rec[-20] rec[-44]
DETECTOR rec[-19] rec[-43]
DETECTOR rec[-18] rec[-42]
DETECTOR rec[-17] rec[-41]
DETECTOR rec[-16] rec[-40]
DETECTOR rec[-15] rec[-39]
DETECTOR rec[-14] rec[-38]
DETECTOR rec[-13] rec[-37]
DETECTOR rec[-12] rec[-36]
DETECTOR rec[-11] rec[-35]
DETECTOR rec[-10] rec[-34]
DETECTOR rec[-9] rec[-33]
DETECTOR rec[-8] rec[-32]
DETECTOR rec[-7] rec[-31]
DETECTOR rec[-6] rec[-30]
DETECTOR rec[-5] rec[-29]
DETECTOR rec[-4] rec[-28]
DETECTOR rec[-3] rec[-27]
DETECTOR rec[-2] rec[-26]
DETECTOR rec[-1] rec[-25]
TICK
TICK
PAULI_CHANNEL_1(0.000128492, 0.000128492, 0.000642294) 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46
PAULI_CHANNEL_1(0.000642294, 0.000642294, 0.00128418) 0 1 7 8 9 10 11 17 18 19 20 21 27 28 29 30 31 37 38 39 40 41 47 48
I 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46 0 1 7 8 9 10 11 17 18 19 20 21 27 28 29 30 31 37 38 39 40 41 47 48
R 7 9 11 17 19 21 27 29 31 37 39 41 0 1 8 10 18 20 28 30 38 40 47 48
X_ERROR(0.003) 0 1 7 8 9 10 11 17 18 19 20 21 27 28 29 30 31 37 38 39 40 41 47 48
I 0 1 7 8 9 10 11 17 18 19 20 21 27 28 29 30 31 37 38 39 40 41 47 48
SQRT_Y 7 9 17 19 21 27 29 37 39 41 0 1 8 10 18 20 28 30 38 40 47 48
PAULI_CHANNEL_1(0.0002, 0.0006, 0.0002) 7 9 17 19 21 27 29 37 39 41 0 1 8 10 18 20 28 30 38 40 47 48
PAULI_CHANNEL_1(2.34997e-05, 2.34997e-05, 0.000117493) 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46
PAULI_CHANNEL_1(0.000117493, 0.000117493, 0.000234973) 0 1 7 8 9 10 11 17 18 19 20 21 27 28 29 30 31 37 38 39 40 41 47 48
I 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46 0 1 7 8 9 10 11 17 18 19 20 21 27 28 29 30 31 37 38 39 40 41 47 48
CZ 4 8 6 10 13 18 15 20 24 28 26 30 33 38 35 40 44 47 46 48 7 3 9 5 17 12 19 14 21 16 27 23 29 25 37 32 39 34 41 36
PAULI_CHANNEL_2(5e-05, 5e-05, 0.0005, 5e-05, 0, 0, 0, 5e-05, 0, 0, 0, 0.0005, 0, 0, 0.001) 4 8 6 10 13 18 15 20 24 28 26 30 33 38 35 40 44 47 46 48 7 3 9 5 17 12 19 14 21 16 27 23 29 25 37 32 39 34 41 36
PAULI_CHANNEL_1(5e-05, 5e-05, 0.001) 0 1 2 42 11 43 45 22 31
I 0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35 36 37 38 39 40 41 42 43 44 45 46 47 48
PAULI_CHANNEL_1(2.34997e-05, 2.34997e-05, 0.000117493) 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46
PAULI_CHANNEL_1(0.000117493, 0.000117493, 0.000234973) 0 1 7 8 9 10 11 17 18 19 20 21 27 28 29 30 31 37 38 39 40 41 47 48
I 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46 0 1 7 8 9 10 11 17 18 19 20 21 27 28 29 30 31 37 38 39 40 41 47 48
SQRT_Y 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46
PAULI_CHANNEL_1(0.0002, 0.0006, 0.0002) 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46
Y 17 37
PAULI_CHANNEL_1(0.0002, 0.0006, 0.0002) 17 37
PAULI_CHANNEL_1(2.34997e-05, 2.34997e-05, 0.000117493) 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46
PAULI_CHANNEL_1(0.000117493, 0.000117493, 0.000234973) 0 1 7 8 9 10 11 17 18 19 20 21 27 28 29 30 31 37 38 39 40 41 47 48
I 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46 0 1 7 8 9 10 11 17 18 19 20 21 27 28 29 30 31 37 38 39 40 41 47 48
CZ 3 0 5 1 14 8 16 10 23 18 25 20 34 28 36 30 43 38 45 40 7 13 9 15 17 22 19 24 21 26 27 33 29 35 37 42 39 44 41 46
PAULI_CHANNEL_2(5e-05, 5e-05, 0.0005, 5e-05, 0, 0, 0, 5e-05, 0, 0, 0, 0.0005, 0, 0, 0.001) 3 0 5 1 14 8 16 10 23 18 25 20 34 28 36 30 43 38 45 40 7 13 9 15 17 22 19 24 21 26 27 33 29 35 37 42 39 44 41 46
PAULI_CHANNEL_1(5e-05, 5e-05, 0.001) 32 2 4 6 11 12 47 48 31
I 0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35 36 37 38 39 40 41 42 43 44 45 46 47 48
PAULI_CHANNEL_1(2.34997e-05, 2.34997e-05, 0.000117493) 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46
PAULI_CHANNEL_1(0.000117493, 0.000117493, 0.000234973) 0 1 7 8 9 10 11 17 18 19 20 21 27 28 29 30 31 37 38 39 40 41 47 48
I 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46 0 1 7 8 9 10 11 17 18 19 20 21 27 28 29 30 31 37 38 39 40 41 47 48
SQRT_Y 17 37
PAULI_CHANNEL_1(0.0002, 0.0006, 0.0002) 17 37
Y 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46 7 9 11 17 19 21 27 29 31 37 39 41 0 1 8 10 18 20 28 30 38 40 47 48
PAULI_CHANNEL_1(0.0002, 0.0006, 0.0002) 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46 7 9 11 17 19 21 27 29 31 37 39 41 0 1 8 10 18 20 28 30 38 40 47 48
SQRT_Y 11 31
PAULI_CHANNEL_1(0.0002, 0.0006, 0.0002) 11 31
PAULI_CHANNEL_1(2.34997e-05, 2.34997e-05, 0.000117493) 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46
PAULI_CHANNEL_1(0.000117493, 0.000117493, 0.000234973) 0 1 7 8 9 10 11 17 18 19 20 21 27 28 29 30 31 37 38 39 40 41 47 48
I 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46 0 1 7 8 9 10 11 17 18 19 20 21 27 28 29 30 31 37 38 39 40 41 47 48
CZ 3 8 5 10 12 18 14 20 23 28 25 30 32 38 34 40 43 47 45 48 7 2 9 4 11 6 19 13 21 15 27 22 29 24 31 26 39 33 41 35
PAULI_CHANNEL_2(5e-05, 5e-05, 0.0005, 5e-05, 0, 0, 0, 5e-05, 0, 0, 0, 0.0005, 0, 0, 0.001) 3 8 5 10 12 18 14 20 23 28 25 30 32 38 34 40 43 47 45 48 7 2 9 4 11 6 19 13 21 15 27 22 29 24 31 26 39 33 41 35
PAULI_CHANNEL_1(5e-05, 5e-05, 0.001) 0 1 36 37 42 44 46 16 17
I 0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35 36 37 38 39 40 41 42 43 44 45 46 47 48
PAULI_CHANNEL_1(2.34997e-05, 2.34997e-05, 0.000117493) 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46
PAULI_CHANNEL_1(0.000117493, 0.000117493, 0.000234973) 0 1 7 8 9 10 11 17 18 19 20 21 27 28 29 30 31 37 38 39 40 41 47 48
I 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46 0 1 7 8 9 10 11 17 18 19 20 21 27 28 29 30 31 37 38 39 40 41 47 48
SQRT_Y 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46
PAULI_CHANNEL_1(0.0002, 0.0006, 0.0002) 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46
Y 11 31
PAULI_CHANNEL_1(0.0002, 0.0006, 0.0002) 11 31
PAULI_CHANNEL_1(2.34997e-05, 2.34997e-05, 0.000117493) 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46
PAULI_CHANNEL_1(0.000117493, 0.000117493, 0.000234973) 0 1 7 8 9 10 11 17 18 19 20 21 27 28 29 30 31 37 38 39 40 41 47 48
I 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46 0 1 7 8 9 10 11 17 18 19 20 21 27 28 29 30 31 37 38 39 40 41 47 48
CZ 2 0 4 1 13 8 15 10 22 18 24 20 33 28 35 30 42 38 44 40 7 12 9 14 11 16 19 23 21 25 27 32 29 34 31 36 39 43 41 45
PAULI_CHANNEL_2(5e-05, 5e-05, 0.0005, 5e-05, 0, 0, 0, 5e-05, 0, 0, 0, 0.0005, 0, 0, 0.001) 2 0 4 1 13 8 15 10 22 18 24 20 33 28 35 30 42 38 44 40 7 12 9 14 11 16 19 23 21 25 27 32 29 34 31 36 39 43 41 45
PAULI_CHANNEL_1(5e-05, 5e-05, 0.001) 3 5 6 37 46 47 48 17 26
I 0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35 36 37 38 39 40 41 42 43 44 45 46 47 48
PAULI_CHANNEL_1(2.34997e-05, 2.34997e-05, 0.000117493) 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46
PAULI_CHANNEL_1(0.000117493, 0.000117493, 0.000234973) 0 1 7 8 9 10 11 17 18 19 20 21 27 28 29 30 31 37 38 39 40 41 47 48
I 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46 0 1 7 8 9 10 11 17 18 19 20 21 27 28 29 30 31 37 38 39 40 41 47 48
SQRT_Y 7 9 11 19 21 27 29 31 39 41 0 1 8 10 18 20 28 30 38 40 47 48
PAULI_CHANNEL_1(0.0002, 0.0006, 0.0002) 7 9 11 19 21 27 29 31 39 41 0 1 8 10 18 20 28 30 38 40 47 48
PAULI_CHANNEL_1(0.000128492, 0.000128492, 0.000642294) 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46
PAULI_CHANNEL_1(0.000642294, 0.000642294, 0.00128418) 0 1 7 8 9 10 11 17 18 19 20 21 27 28 29 30 31 37 38 39 40 41 47 48
I 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46 0 1 7 8 9 10 11 17 18 19 20 21 27 28 29 30 31 37 38 39 40 41 47 48
Y 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46 7 9 11 17 19 21 27 29 31 37 39 41 0 1 8 10 18 20 28 30 38 40 47 48
PAULI_CHANNEL_1(0.0002, 0.0006, 0.0002) 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46 7 9 11 17 19 21 27 29 31 37 39 41 0 1 8 10 18 20 28 30 38 40 47 48
X_ERROR(0.005) 0 1 7 8 9 10 11 17 18 19 20 21 27 28 29 30 31 37 38 39 40 41 47 48
I 0 1 7 8 9 10 11 17 18 19 20 21 27 28 29 30 31 37 38 39 40 41 47 48
M 0 1 7 8 9 10 11 17 18 19 20 21 27 28 29 30 31 37 38 39 40 41 47 48
DETECTOR rec[-24] rec[-48]
DETECTOR rec[-23] rec[-47]
DETECTOR rec[-22] rec[-46]
DETECTOR rec[-21] rec[-45]
DETECTOR rec[-20] rec[-44]
DETECTOR rec[-19] rec[-43]
DETECTOR rec[-18] rec[-42]
DETECTOR rec[-17] rec[-41]
DETECTOR rec[-16] rec[-40]
DETECTOR rec[-15] rec[-39]
DETECTOR rec[-14] rec[-38]
DETECTOR rec[-13] rec[-37]
DETECTOR rec[-12] rec[-36]
DETECTOR rec[-11] rec[-35]
DETECTOR rec[-10] rec[-34]
DETECTOR rec[-9] rec[-33]
DETECTOR rec[-8] rec[-32]
DETECTOR rec[-7] rec[-31]
DETECTOR rec[-6] rec[-30]
DETECTOR rec[-5] rec[-29]
DETECTOR rec[-4] rec[-28]
DETECTOR rec[-3] rec[-27]
DETECTOR rec[-2] rec[-26]
DETECTOR rec[-1] rec[-25]
TICK
SQRT_Y_DAG 2 4 6 13 15 22 24 26 33 35 42 44 46
PAULI_CHANNEL_1(0.0002, 0.0006, 0.0002) 2 4 6 13 15 22 24 26 33 35 42 44 46
X_ERROR(0.005) 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46
I 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46
M 2 3 4 5 6 12 13 14 15 16 22 23 24 25 26 32 33 34 35 36 42 43 44 45 46
DETECTOR rec[-47] rec[-20] rec[-19] rec[-25] rec[-24]
DETECTOR rec[-45] rec[-18] rec[-17] rec[-23] rec[-22]
DETECTOR rec[-43] rec[-16] rec[-21]
DETECTOR rec[-42] rec[-15] rec[-20]
DETECTOR rec[-40] rec[-14] rec[-13] rec[-19] rec[-18]
DETECTOR rec[-38] rec[-12] rec[-11] rec[-17] rec[-16]
DETECTOR rec[-37] rec[-10] rec[-9] rec[-15] rec[-14]
DETECTOR rec[-35] rec[-8] rec[-7] rec[-13] rec[-12]
DETECTOR rec[-33] rec[-6] rec[-11]
DETECTOR rec[-32] rec[-5] rec[-10]
DETECTOR rec[-30] rec[-4] rec[-3] rec[-9] rec[-8]
DETECTOR rec[-28] rec[-2] rec[-1] rec[-7] rec[-6]
OBSERVABLE_INCLUDE(0) rec[-15] rec[-14] rec[-13] rec[-12] rec[-11]

